fastml: Guarded Resampling Workflows for Safer Automated Machine Learning in R

Preprocessing leakage arises when scaling, imputation, or other data-dependent transformations are estimated before resampling, inflating apparent performance while remaining hard to detect. We present fastml, an R package that provides a single-call interface for leakage-aware machine learning through guarded resampling, where preprocessing is re-estimated inside each resample and applied to the corresponding assessment data. The package supports grouped and time-ordered resampling, blocks high-risk configurations, audits recipes for external dependencies, and includes sandboxed execution and integrated model explanation. We evaluate fastml with a Monte Carlo simulation contrasting global and fold-local normalization, a usability comparison with tidymodels under matched specifications, and survival benchmarks across datasets of different sizes. The simulation demonstrates that global preprocessing substantially inflates apparent performance relative to guarded resampling. fastml matched held-out performance obtained with tidymodels while reducing workflow orchestration, and it supported consistent benchmarking of multiple survival model classes through a unified interface.

==> supplementary/failure_mode_simulation.R <==
# Core data manipulation and functional programming
library(dplyr)
library(purrr)
library(tidyr)

# Resampling infrastructure
library(rsample)

# Preprocessing and modeling (tidymodels stack)
library(recipes)
library(parsnip)
library(workflows)
library(yardstick)

# Guarded resampling framework
library(fastml)

# Visualization
library(ggplot2)
library(patchwork)

# Ensure reproducibility across simulations
set.seed(2025)

# Number of Monte Carlo repetitions
n_sims <- 100

# Number of groups (sites) and observations per group
n_sites <- 10
n_per_site <- 100

# Single simulation run
run_iteration <- function(seed) {

  # Reproducibility at the iteration level
  set.seed(seed)
  print(seed)

  # Total sample size
  total_n <- n_sites * n_per_site

  # Site membership (group structure)
  sites <- rep(paste0("S", 1:n_sites), each = n_per_site)

  # Latent signal shared across sites
  z <- rnorm(total_n, mean = 0, sd = 1)

  # Site-specific offsets (batch effects)
  site_offsets <- rnorm(n_sites, mean = 5, sd = 5)

  # Observed feature contaminated by site effects
  x_observed <- z + rep(site_offsets, each = n_per_site)

  # True outcome-generating mechanism depends only on z
  prob <- 1 / (1 + exp(-(z * 2)))
  y <- factor(
    ifelse(runif(total_n) < prob, "Case", "Control"),
    levels = c("Control", "Case")
  )

  # Assemble dataset
  df <- tibble(
    site = factor(sites),
    outcome = y,
    x = x_observed
  )

  # ------------------------------------------------------------------
  # Leaky workflow:
  # Global site-wise standardization performed BEFORE resampling.
  # This leaks information from assessment folds into training folds.
  # ------------------------------------------------------------------

  df_leaky <- df %>%
    group_by(site) %>%
    mutate(x_scaled = as.numeric(scale(x))) %>%
    ungroup()

  # Grouped cross-validation using site as the grouping variable
  folds_leaky <- group_vfold_cv(df_leaky, group = "site", v = n_sites)

  # Fit and evaluate a model separately within each fold
  auc_leaky <- map_dbl(folds_leaky$splits, function(spl) {

    model <- rand_forest(trees = 50) %>%
      set_mode("classification") %>%
      set_engine("ranger") %>%
      fit(outcome ~ x_scaled, data = analysis(spl))

    predict(model, assessment(spl), type = "prob") %>%
      bind_cols(assessment(spl)) %>%
      roc_auc(
        truth = outcome,
        .pred_Case,
        event_level = "second"
      ) %>%
      pull(.estimate)
  })

  # ------------------------------------------------------------------
  # Guarded workflow:
  # Grouped resampling with fold-specific preprocessing using fastml.
  # Preprocessing is estimated ONLY on analysis folds.
  # ------------------------------------------------------------------

  grouped_folds <- rsample::group_vfold_cv(
    df,
    group = site,
    v = n_sites
  )

  guarded_model <- fastml(
    data = df,
    label = "outcome",
    algorithms = "rand_forest",
    resamples = grouped_folds,
    metric = "roc_auc",
    event_class = "second",
    recipe = recipe(outcome ~ x + site, data = df) %>%
      update_role(site, new_role = "id") %>%   # site used only for grouping
      step_normalize(x),                       # normalization learned per fold
    tune_params = list(
      rand_forest = list(ranger = list(trees = 50))
    )
  )

  # Return paired AUC estimates for this simulation run
  tibble(
    Leaky_AUC = mean(auc_leaky),
    Guarded_AUC = guarded_model$performance$rand_forest$ranger %>%
      filter(.metric == "roc_auc") %>%
      pull(.estimate)
  )
}

# Run the Monte Carlo simulation
simulation_results <- map_dfr(1:n_sims, run_iteration)

# Summary statistics across simulations
summary_stats <- simulation_results %>%
  summarise(
    Mean_Leaky   = mean(Leaky_AUC),
    SD_Leaky     = sd(Leaky_AUC),
    Mean_Guarded = mean(Guarded_AUC),
    SD_Guarded   = sd(Guarded_AUC)
  )

print(summary_stats)

# Paired difference analysis (leaky minus guarded)
diffs <- simulation_results$Leaky_AUC - simulation_results$Guarded_AUC
mean_diff <- mean(diffs)
se_diff <- sd(diffs) / sqrt(n_sims)

# 95% confidence interval for the mean difference
ci <- mean_diff + c(-1, 1) * qt(0.975, df = n_sims - 1) * se_diff

mean_diff
ci

# ------------------------------------------------------------------
# Visualization
# ------------------------------------------------------------------

# Distribution of AUCs under leaky vs guarded workflows
p1 <- simulation_results %>%
  pivot_longer(cols = c(Leaky_AUC, Guarded_AUC)) %>%
  mutate(
    name = factor(
      name,
      levels = c("Leaky_AUC", "Guarded_AUC"),
      labels = c("Leaky", "Guarded")
    )
  ) %>%
  ggplot(aes(x = name, y = value, fill = name)) +
  geom_violin(alpha = 0.3, trim = FALSE) +
  geom_boxplot(width = 0.2, alpha = 0.8) +
  scale_fill_manual(values = c("Leaky" = "#FF9999", "Guarded" = "#99CC99")) +
  labs(
    title = "A",
    y = "ROC AUC",
    x = NULL
  ) +
  theme_minimal() +
  theme(legend.position = "none")


# Paired AUC drop per simulation
p2 <- ggplot(simulation_results) +
  geom_segment(
    aes(
      x    = factor("Leaky",   levels = c("Leaky", "Guarded")),
      xend = factor("Guarded", levels = c("Leaky", "Guarded")),
      y    = Leaky_AUC,
      yend = Guarded_AUC
    ),
    alpha = 0.3
  ) +
  geom_point(
    aes(
      x = factor("Leaky", levels = c("Leaky", "Guarded")),
      y = Leaky_AUC
    ),
    color = "#FF9999"
  ) +
  geom_point(
    aes(
      x = factor("Guarded", levels = c("Leaky", "Guarded")),
      y = Guarded_AUC
    ),
    color = "#99CC99"
  ) +
  labs(
    title = "B",
    y = "ROC AUC",
    x = NULL
  ) +
  theme_minimal()


# Combine plots
combined_plot <- p1 + p2

# Save plot
ggsave(
  filename = "auc_leaky_vs_guarded.png",
  plot = combined_plot,
  width = 10,
  height = 5,
  dpi = 300
)



==> supplementary/survival_benchmark.R <==
###############################################################################
# SURVIVAL BENCHMARK: lung (small), rotterdam (medium), flchain (large)
# Engines: CoxPH, Weibull, XGBoost-AFT, RF-Surv, Penalized Cox
# Method: Repeated stratified CV + heuristic (fixed) hyperparameters
###############################################################################

library(dplyr)
library(survival)
library(rsample)
library(purrr)
library(recipes)
library(fastml)
library(tibble)

###############################################################################
# 0. Helpers
###############################################################################

# Flip C-index if < 0.5 (directionality)
standardize_c <- function(val) {
  if (is.null(val) || length(val) == 0 || is.na(val)) return(0.5)
  if (val < 0.5) 1 - val else val
}

# Extract c_index safely from a fastml object
extract_cindex <- function(mod, algo) {

  # ---------------------------------------------------------
  # 1. XGBoost AFT  (fastml stores under $performance$xgboost)
  # ---------------------------------------------------------
  if (algo == "xgboost_aft" || algo == "xgboost") {

    tb <- mod$performance[["xgboost_aft"]]
    if (is.null(tb)) return(0.5)

    idx <- which(tb$.metric == "c_index")
    if (length(idx) == 0) return(0.5)

    val <- tb$.estimate[idx[1]]
    return(as.numeric(val))
  }

  # ---------------------------------------------------------
  # 2. Random Forest Survival
  # ---------------------------------------------------------
  if (algo == "rand_forest_survival" || algo == "rand_forest") {

    tb <- mod$performance[["rand_forest_survival"]]
    if (is.null(tb)) return(0.5)

    idx <- which(tb$.metric == "c_index")
    if (length(idx) == 0) return(0.5)

    val <- tb$.estimate[idx[1]]
    return(as.numeric(val))
  }

  # ---------------------------------------------------------
  # 3. Penalized Cox (glmnet)
  # ---------------------------------------------------------
  if (algo == "penalized_cox") {

    tb <- mod$performance[["penalized_cox"]]
    if (is.null(tb)) return(0.5)

    idx <- which(tb$.metric == "c_index")
    if (length(idx) == 0) return(0.5)

    val <- tb$.estimate[idx[1]]
    return(as.numeric(val))
  }

  # ---------------------------------------------------------
  # Default
  # ---------------------------------------------------------
  return(0.5)
}


# Heuristic hyperparameters as a function of training size
get_heuristic_params <- function(n_obs) {
  if (n_obs < 500) {
    # Small data (Lung): strong regularization, shallow trees
    list(
      xgb_nrounds = 100,
      xgb_eta     = 0.05,
      xgb_depth   = 2,
      xgb_child   = 20,
      xgb_sub     = 0.8,
      rf_leaf     = 5,
      rf_split    = 5,
      rf_sample   = 0.7,
      glm_penalty = 0.05,
      glm_mix     = 0.5
    )
  } else if (n_obs < 4000) {
    # Medium data (Rotterdam)
    list(
      xgb_nrounds = 500,
      xgb_eta     = 0.03,
      xgb_depth   = 3,
      xgb_child   = 10,
      xgb_sub     = 0.8,
      rf_leaf     = 3,
      rf_split    = 3,
      rf_sample   = 0.632,
      glm_penalty = 0.05,
      glm_mix     = 0.5
    )
  } else {
    # Large data (Flchain)
    list(
      xgb_nrounds = 800,
      xgb_eta     = 0.02,
      xgb_depth   = 4,
      xgb_child   = 5,
      xgb_sub     = 1.0,
      rf_leaf     = 3,
      rf_split    = 3,
      rf_sample   = 0.7,
      glm_penalty = 0.05,
      glm_mix     = 0.5
    )
  }
}

###############################################################################
# 1. Evaluate a single CV fold
###############################################################################

evaluate_fold <- function(split, recipe_base) {

  train_raw <- analysis(split)
  test_raw  <- assessment(split)

  # Guarded preprocessing per fold
  rec_prep <- prep(recipe_base, training = train_raw)
  tr <- bake(rec_prep, new_data = train_raw)
  te <- bake(rec_prep, new_data = test_raw)

  # Safety: remove any residual NA from preprocessing
  tr[is.na(tr)] <- 0
  te[is.na(te)] <- 0

  # Build survival formula
  preds <- setdiff(names(tr), c("time", "status"))
  f_str <- paste("Surv(time, status) ~", paste(preds, collapse = " + "))
  surv_f <- as.formula(f_str)

  # Heuristic hyperparameters based on training size
  hp <- get_heuristic_params(nrow(tr))

  # --- Cox PH ---
  c_cox <- tryCatch({
    fit <- coxph(surv_f, data = tr)
    risk <- predict(fit, newdata = te, type = "risk")
    concordance(Surv(te$time, te$status) ~ risk)$concordance
  }, error = function(e) 0.5)

  # --- Weibull AFT ---
  c_wb <- tryCatch({
    fit <- survreg(surv_f, data = tr, dist = "weibull")
    lp  <- -predict(fit, newdata = te, type = "lp")
    concordance(Surv(te$time, te$status) ~ lp)$concordance
  }, error = function(e) 0.5)

  # --- XGBoost AFT via fastml (no tuning, fixed heuristics) ---
  c_xgb <- tryCatch({
    mod <- fastml(
      train_data = tr,
      test_data  = te,
      label      = c("time", "status"),
      algorithms = "xgboost_aft",
      metric     = "c_index",
      resampling_method = "none",
      algorithm_engines = list(xgboost_aft = "xgboost"),
      engine_params = list(
        xgboost_aft = list(
          xgboost = list(
            nrounds = hp$xgb_nrounds,
            params = list(
              eta                      = hp$xgb_eta,
              max_depth                = hp$xgb_depth,
              min_child_weight         = hp$xgb_child,
              subsample                = hp$xgb_sub,
              colsample_bytree         = 1,
              gamma                    = 0,
              aft_loss_distribution    = "logistic",
              aft_loss_distribution_scale = 1
            )
          )
        )
      ),
      verbose = FALSE
    )
    extract_cindex(mod, "xgboost_aft")
  }, error = function(e) 0.5)

  # --- Random Forest Survival (aorsf) via fastml ---
  c_rf <- tryCatch({
    mod <- fastml(
      train_data = tr,
      test_data  = te,
      label      = c("time", "status"),
      algorithms = "rand_forest_survival",
      metric     = "c_index",
      resampling_method = "none",
      algorithm_engines = list(rand_forest_survival = "aorsf"),
      engine_params = list(
        rand_forest_survival = list(
          aorsf = list(
            leaf_min_events  = hp$rf_leaf,
            split_min_events = hp$rf_split,
            sample_fraction  = hp$rf_sample
          )
        )
      ),
      verbose = FALSE
    )
    extract_cindex(mod, "rand_forest_survival")
  }, error = function(e) 0.5)

  # --- Penalized Cox (glmnet) via fastml ---
  c_coxn <- tryCatch({
    mod <- fastml(
      train_data = tr,
      test_data  = te,
      label      = c("time", "status"),
      algorithms = "penalized_cox",
      metric     = "c_index",
      resampling_method = "none",
      algorithm_engines = list(penalized_cox = "glmnet"),
      engine_params = list(
        penalized_cox = list(
          glmnet = list(
            penalty = hp$glm_penalty,  # lambda
            mixture = hp$glm_mix       # alpha
          )
        )
      ),
      verbose = FALSE
    )
    extract_cindex(mod, "penalized_cox")
  }, error = function(e) 0.5)

  tibble(
    Model   = c("CoxPH", "Weibull", "XGB_AFT", "RF_Surv", "PenalCox"),
    C_Index = c(
      standardize_c(c_cox),
      standardize_c(c_wb),
      standardize_c(c_xgb),
      standardize_c(c_rf),
      standardize_c(c_coxn)
    )
  )
}

###############################################################################
# 2. Run benchmark for one dataset
###############################################################################

run_benchmark <- function(df, dataset_name) {

  message("Running: ", dataset_name)

  numeric_vars <- df %>% select(where(is.numeric)) %>% names()
  numeric_vars <- setdiff(numeric_vars, c("time", "status"))

  recipe_base <- recipe(time + status ~ ., data = df) %>%
    step_unknown(all_nominal_predictors()) %>%
    step_impute_median(all_numeric_predictors()) %>%
    step_dummy(all_nominal_predictors()) %>%
    step_zv(all_predictors()) %>%
    step_normalize(all_of(numeric_vars))

  set.seed(2024)
  folds <- vfold_cv(df, v = 5, repeats = 3, strata = status)

  raw <- map_dfr(
    folds$splits,
    ~ evaluate_fold(.x, recipe_base),
    .id = "Fold"
  )

  raw$Dataset <- dataset_name
  raw
}

###############################################################################
# 3. Load and prepare datasets: lung / rotterdam / flchain
###############################################################################

# Lung (small)
df_lung <- lung %>%
  transmute(
    time,
    status = ifelse(status == 2, 1, 0),
    age,
    sex = factor(sex),
    ph.ecog,
    ph.karno,
    pat.karno,
    meal.cal,
    wt.loss
  ) %>%
  filter(time > 0)

# Rotterdam (medium)
df_rot <- rotterdam %>%
  transmute(
    time   = dtime,
    status = death,
    age,
    grade  = factor(grade),
    nodes,
    pgr,
    er,
    hormon = factor(hormon),
    chemo  = factor(chemo),
    size   = factor(size),
    meno   = factor(meno)
  ) %>%
  filter(time > 0)

# Flchain (large) – keep NAs, let recipe impute
df_fl <- flchain %>%
  transmute(
    time   = futime,
    status = death,
    age,
    sex = factor(sex),
    kappa,
    lambda,
    creatinine,
    mgus = factor(mgus)
  ) %>%
  filter(time > 0)

###############################################################################
# 4. Run all benchmarks and summarise
###############################################################################

results_lung <- run_benchmark(df_lung, "Lung")
results_rot  <- run_benchmark(df_rot,  "Rotterdam")
results_fl   <- run_benchmark(df_fl,   "Flchain")

all_results <- bind_rows(results_lung, results_rot, results_fl)

# Per-dataset, per-model summary
summary_stats <- all_results %>%
  group_by(Dataset, Model) %>%
  summarise(
    Mean_C   = mean(C_Index, na.rm = TRUE),
    SD_C     = sd(C_Index,   na.rm = TRUE),
    CI_Lower = quantile(C_Index, 0.025, na.rm = TRUE),
    CI_Upper = quantile(C_Index, 0.975, na.rm = TRUE),
    .groups  = "drop"
  )

print(all_results)
print(summary_stats)

